Impact of Random Failures and Attacks on Poisson and Power-Law Random Networks

It appeared recently that the underlying degree distribution of networks may play a crucial role concerning their robustness. Empiric and analytic results have been obtained, based on asymptotic and mean-field approximations. Previous work insisted on the fact that power-law degree distributions induce high resilience to random failure but high sensitivity to attack strategies, while Poisson degree distributions are quite sensitive in both cases. Then, much work has been done to extend these results. We aim here at studying in depth these results, their origin, and limitations. We review in detail previous contributions and give full proofs in a unified framework, and identify the approximations on which these results rely. We then present new results aimed at enlightening some important aspects. We also provide extensive rigorous experiments which help evaluate the relevance of the analytic results. We reach the conclusion that, even if the basic results of the field are clearly true and important, they are in practice much less striking than generally thought. The differences between random failures and attacks are not so huge and can be explained with simple facts. Likewise, the differences in the behaviors induced by power-law and Poisson distributions are not as striking as often claimed.

==> PLOT/gen_gnuplot.py <==
import sys

if __name__ == '__main__':

    sys.stdout.write("set term postscript eps 24\n\n")

    # Plots for thresholds as a function of avg degree
    # or exponent
    sys.stdout.write("#thresholds\n\n")
    for model in ['sf', 'vsf']:
        for removal in ["as", "asa", "naa", "nas", "pa", "psa", "ps"]:
            sys.stdout.write("set output \"%s_%s_seuil_0.05.eps\"\n"%(model, removal))
            sys.stdout.write("plot [2:4][0:]")
            for size in ["1000", "10000", "100000"]:
                nb_occ = "500"
                if size == "1000":
                    nb_occ = "1000"
                sys.stdout.write("\"../%s_%s_%s_%s_seuil_0.05\", "%(model,size,removal,nb_occ))
            sys.stdout.write("\"sf_barre_2.5\" w l lt 2 notitle, \"sf_barre_3\" w l lt 2 notitle, " )
            sys.stdout.write("\"../../Seuils_th/%s_inf_%s_seuil_th\" w l lt 2 title \"prediction, infinite limit\", "%(model, removal))
            sys.stdout.write("\"../../Seuils_th/%s_100000_%s_seuil_th\" w l lt 3 title \"prediction, N=100000\""%(model, removal))
            sys.stdout.write("\n\n")


    model = 'er'
    sys.stdout.write("set key right\n")
    sys.stdout.write("set key bottom\n")
    for removal in ["as", "asa", "naa", "nas", "pa", "psa", "ps"]:
        sys.stdout.write("set output \"%s_%s_seuil_0.05.eps\"\n"%(model, removal))
        sys.stdout.write("plot [1:8][0:]")
        for size in ["1000", "10000", "100000"]:
            nb_occ = "500"
            if size == "1000":
                nb_occ = "1000"
            sys.stdout.write("\"../%s_%s_%s_%s_seuil_0.05\" title \"Poisson N=%s\", "%(model,size,removal,nb_occ,size))
        sys.stdout.write("\"er_barre_1.4\" w l lt 2 notitle, \"er_barre_1.6\" w l lt 2 notitle, \"er_barre_1.9\" w l lt 2 notitle, \"er_barre_2.6\" w l lt 2 notitle, ")
        sys.stdout.write("\"../../Seuils_th/%s_inf_%s_seuil_th\" w l lt 2 title \"prediction, infinite limit\", "%(model, removal))
        sys.stdout.write("\"../../Seuils_th/%s_100000_%s_seuil_th\" w l lt 3 title \"prediction, N=100000\""%(model, removal))

        sys.stdout.write("\n\n")


    # Plots for size of largest connected component
    sys.stdout.write("#sizes of largest cc\n\n")
    sys.stdout.write("set key top\n")
    for model in ['sf', 'vsf']:
        if model == "sf":
            modt = "CPL"
        else:
            modt = "DPL"
        for removal in ["as", "asa", "naa", "nas", "pa", "psa", "ps"]:
            sys.stdout.write("set output \"%s_10000_%s_cc.eps\"\n"%(model, removal))
            sys.stdout.write("plot ")
            for exp in ["2.5"]:
                sys.stdout.write("\"../%s_10000_%s_%s_cc\" title \"%s, N=10000, exp=%s\", "%(model,exp,removal,modt,exp))
            sys.stdout.write("\"../%s_10000_3._%s_cc\" title \"%s, N=10000, exp=3\""%(model,removal,modt))
            sys.stdout.write("\n\n")


    model = 'er'
    for removal in ["as", "asa", "naa", "nas", "pa", "psa", "ps"]:
            sys.stdout.write("set output \"%s_10000_%s_cc.eps\"\n"%(model, removal))
            sys.stdout.write("plot ")
            for avgd in ["1.4", "1.6", "1.9"]:
                sys.stdout.write("\"../%s_10000_%s_%s_cc\" title \"Poisson, N=10000, <k>=%s\", "%(model,avgd,removal,avgd))
            sys.stdout.write("\"../%s_10000_2.5_%s_cc\" title \"Poisson, N=10000, <k>=2.6\""%(model,removal))
            sys.stdout.write("\n\n")


    
    # Particular plots
    sys.stdout.write("#Figure 1\n\n")
    for model in ['sf', 'vsf']:
        sys.stdout.write("set output \"%s_10000_ps_as_cc.eps\"\n"%(model))
        sys.stdout.write("plot ")
        if model == "sf":
            modt = "CPL"
        else:
            modt = "DPL"
        for removal in ["as"]:
            for exp in ["2.5", "3."]:
                sys.stdout.write("\"../%s_10000_%s_%s_cc\" title \"%s, N=10000, exp=%s\", "%(model,exp,removal,modt,exp))
        removal = "ps"
        sys.stdout.write("\"../%s_10000_%s_%s_cc\" title \"%s, N=10000, exp=%s\", "%(model,"2.5",removal,modt,"2.5"))
        sys.stdout.write("\"../%s_10000_3._%s_cc\" title \"%s, N=10000, exp=3\""%(model,removal,modt))
        sys.stdout.write("\n\n")

    model = "er"
    sys.stdout.write("set output \"%s_10000_ps_as_cc.eps\"\n"%(model))
    sys.stdout.write("plot ")
    if model == "sf":
        modt = "CPL"
    else:
        modt = "DPL"
    for removal in ["as"]:
        modt = "Poisson"
        for avgd in ["1.4", "1.6", "1.9", "2.5"]:
            if avgd == "2.5":
                avgdt = "2.6"
            else:
                avgdt = avgd
            sys.stdout.write("\"../%s_10000_%s_%s_cc\" title \"%s, N=10000, <k>=%s\", "%(model,avgd,removal,modt,avgdt))
        removal = "ps"
        for avgd in ["1.4", "1.6", "1.9"]:
            sys.stdout.write("\"../%s_10000_%s_%s_cc\" title \"%s, N=10000, <k>=%s\", "%(model,avgd,removal,modt,avgdt))
        sys.stdout.write("\"../%s_10000_2.5_%s_cc\" title \"%s, N=10000, <k>=2.6\""%(model,removal,modt))
        sys.stdout.write("\n\n")

    sys.stdout.write("#Figure 2\n\n")
    sys.stdout.write("set output \"K_max_er_100000.eps\"\n")
    sys.stdout.write("plot [:8][0:25] \"../../Maple/deg_max_er_100000_100\", \"../../Maple/Kmax_er_100000\" w l, \"../../Maple/Err_rel100000\" w l\n")

    sys.stdout.write("set output \"K_max_sf_100000.eps\"\n")
    sys.stdout.write("plot [2:] \"../deg_max_vsf_100000_30\", \"../deg_max_vsf_100000_theo\" w l, \"../deg_max_sf_100000_300\", 100000**(1/(x-1))\n")

    
    # Real networks
    sys.stdout.write("#Real-world networks\n\n")

    # Degree distributions
    sys.stdout.write("#Degre distributions\n")
    sys.stdout.write("set logscale xy\n")
    for netw in ["actors.cl", "arxivunique.cl", "cooccurrence_clem.cl", "damien.el", "int081099.el", "p2p_tcp.el", "protein.el", "www.el"]:
        netwn = netw.split('.')[0]
        sys.stdout.write("set output \"%s.distrib.eps\"\n"%(netwn))
        sys.stdout.write("plot \"../../Experiences/%s.distrib.cdf\"\n"%netwn)

    sys.stdout.write("unset logscale xy\n")

    # Resilience
    sys.stdout.write("#Resilience\n")
    for netw in ["actors.cl", "arxivunique.cl", "cooccurrence_clem.cl", "damien.el", "int081099.el", "p2p_tcp.el", "protein.el", "www.el"]:
        netwn = netw.split('.')[0]
        sys.stdout.write("set output \"%s.sommets.eps\"\n"%(netwn))
        sys.stdout.write("plot [0:1] ")
        for rem in ["ps", "as"]:
            sys.stdout.write("\"../../Experiences/%s.%s\" every 4, "%(netw,rem))
        sys.stdout.write("\"../../Experiences/%s.nas\" every 4\n"%netw)

    for netw in ["actors.cl", "arxivunique.cl", "cooccurrence_clem.cl", "damien.el", "int081099.el", "p2p_tcp.el", "protein.el", "www.el"]:
        netwn = netw.split('.')[0]
        sys.stdout.write("set output \"%s.aretes.eps\"\n"%(netwn))
        sys.stdout.write("plot [0:1] ")
        for rem in ["psa", "pa", "asa"]:
            sys.stdout.write("\"../../Experiences/%s.%s\" every 4, "%(netw,rem))
        sys.stdout.write("\"../../Experiences/%s.naa\" every 4\n"%netw)

    sys.stdout.write("#Resilience for random graphs\n")
    sys.stdout.write("set output \"vsf_10000_2.5.sommets.eps\"\n")
    sys.stdout.write("plot [0:1] ")
    for rem in ["ps", "as"]:
        sys.stdout.write("\"../vsf_10000_2.5_%s_cc\", "%(rem))
    sys.stdout.write("\"../vsf_10000_2.5_nas_cc\"\n")

    sys.stdout.write("set output \"vsf_10000_2.5.aretes.eps\"\n")
    sys.stdout.write("plot [0:1] ")
    for rem in ["psa", "pa", "asa"]:
        sys.stdout.write("\"../vsf_10000_2.5_%s_cc\", "%(rem))
    sys.stdout.write("\"../vsf_10000_2.5_naa_cc\"\n")



==> PLOT/gen_gnuplot_jl.py <==
import sys

if __name__ == '__main__':

    attack_names = {'ps': 'Node failures',
                    'as': 'Classical attacks',
                    'nas': 'Almost-random node attacks',
                    'psa': 'Node failures/links',
                    'pa': 'Link Failures',
                    'asa': 'Classical attacks/links',
                    'naa': 'Almost-random link attacks'}

    sys.stdout.write("set term postscript eps 24\n\n")

    # Plots for thresholds as a function of avg degree or exponent
    sys.stdout.write("#thresholds\n\n")
    for model in ['sf', 'vsf']:
        for removal in attack_names:
            sys.stdout.write("set output \"%s_%s_seuil_0.05.eps\"\n"%(model, removal))
            sys.stdout.write("plot [2:4][0:]")
            for size in ["1000", "10000", "100000"]:
                nb_occ = "500"
                if size == "1000":
                    nb_occ = "1000"
                sys.stdout.write("\"../%s_%s_%s_%s_seuil_0.05\", "%(model,size,removal,nb_occ))
            sys.stdout.write("\"sf_barre_2.5\" w l lt 2 notitle, \"sf_barre_3\" w l lt 2 notitle, " )
            sys.stdout.write("\"../../Seuils_th/%s_inf_%s_seuil_th\" w l lt 2 title \"prediction, infinite limit\", "%(model, removal))
            sys.stdout.write("\"../../Seuils_th/%s_100000_%s_seuil_th\" w l lt 3 title \"prediction, N=100000\""%(model, removal))
            sys.stdout.write("\n\n")


    model = 'er'
    sys.stdout.write("set key right\n")
    sys.stdout.write("set key bottom\n")
    for removal in attack_names:
        sys.stdout.write("set output \"%s_%s_seuil_0.05.eps\"\n"%(model, removal))
        sys.stdout.write("plot [1:8][0:]")
        for size in ["1000", "10000", "100000"]:
            nb_occ = "500"
            if size == "1000":
                nb_occ = "1000"
            sys.stdout.write("\"../%s_%s_%s_%s_seuil_0.05\" title \"Poisson N=%s\", "%(model,size,removal,nb_occ,size))
        sys.stdout.write("\"er_barre_1.4\" w l lt 2 notitle, \"er_barre_1.6\" w l lt 2 notitle, \"er_barre_1.9\" w l lt 2 notitle, \"er_barre_2.6\" w l lt 2 notitle, ")
        sys.stdout.write("\"../../Seuils_th/%s_inf_%s_seuil_th\" w l lt 2 title \"prediction, infinite limit\", "%(model, removal))
        sys.stdout.write("\"../../Seuils_th/%s_100000_%s_seuil_th\" w l lt 3 title \"prediction, N=100000\""%(model, removal))

        sys.stdout.write("\n\n")


    # Plots for size of largest connected component
    sys.stdout.write("#sizes of largest cc\n\n")
    sys.stdout.write("set key top\n")
    for model in ['sf', 'vsf']:
        if model == "sf":
            modt = "CPL"
        else:
            modt = "DPL"
        for removal in attack_names:
            sys.stdout.write("set output \"%s_10000_%s_cc.eps\"\n"%(model, removal))
            sys.stdout.write("plot ")
            for exp in ["2.5"]:
                sys.stdout.write("\"../%s_10000_%s_%s_cc\" title \"%s, N=10000, exp=%s\", "%(model,exp,removal,modt,exp))
            sys.stdout.write("\"../%s_10000_3._%s_cc\" title \"%s, N=10000, exp=3\""%(model,removal,modt))
            sys.stdout.write("\n\n")


    model = 'er'
    for removal in attack_names:
            sys.stdout.write("set output \"%s_10000_%s_cc.eps\"\n"%(model, removal))
            sys.stdout.write("plot ")
            for avgd in ["1.4", "1.6", "1.9"]:
                sys.stdout.write("\"../%s_10000_%s_%s_cc\" title \"Poisson, N=10000, <k>=%s\", "%(model,avgd,removal,avgd))
            sys.stdout.write("\"../%s_10000_2.5_%s_cc\" title \"Poisson, N=10000, <k>=2.6\""%(model,removal))
            sys.stdout.write("\n\n")


    
    # Particular plots
    sys.stdout.write("#Figure 1\n\n")
    for model in ['sf', 'vsf']:
        sys.stdout.write("set output \"%s_10000_ps_as_cc.eps\"\n"%(model))
        sys.stdout.write("plot ")
        if model == "sf":
            modt = "CPL"
        else:
            modt = "DPL"
        for removal in ["as"]:
            for exp in ["2.5", "3."]:
                sys.stdout.write("\"../%s_10000_%s_%s_cc\" title \"%s, N=10000, exp=%s\", "%(model,exp,removal,modt,exp))
        removal = "ps"
        sys.stdout.write("\"../%s_10000_%s_%s_cc\" title \"%s, N=10000, exp=%s\", "%(model,"2.5",removal,modt,"2.5"))
        sys.stdout.write("\"../%s_10000_3._%s_cc\" title \"%s, N=10000, exp=3\""%(model,removal,modt))
        sys.stdout.write("\n\n")

    model = "er"
    sys.stdout.write("set output \"%s_10000_ps_as_cc.eps\"\n"%(model))
    sys.stdout.write("plot ")
    if model == "sf":
        modt = "CPL"
    else:
        modt = "DPL"
    for removal in ["as"]:
        modt = "Poisson"
        for avgd in ["1.4", "1.6", "1.9", "2.5"]:
            if avgd == "2.5":
                avgdt = "2.6"
            else:
                avgdt = avgd
            sys.stdout.write("\"../%s_10000_%s_%s_cc\" title \"%s, N=10000, <k>=%s\", "%(model,avgd,removal,modt,avgdt))
        removal = "ps"
        for avgd in ["1.4", "1.6", "1.9"]:
            sys.stdout.write("\"../%s_10000_%s_%s_cc\" title \"%s, N=10000, <k>=%s\", "%(model,avgd,removal,modt,avgdt))
        sys.stdout.write("\"../%s_10000_2.5_%s_cc\" title \"%s, N=10000, <k>=2.6\""%(model,removal,modt))
        sys.stdout.write("\n\n")

    sys.stdout.write("#Figure 2\n\n")
    sys.stdout.write("set output \"K_max_er_100000.eps\"\n")
    sys.stdout.write("plot [:8][0:25] \"../../Maple/deg_max_er_100000_100\", \"../../Maple/Kmax_er_100000\" w l, \"../../Maple/Err_rel100000\" w l\n")

    sys.stdout.write("set output \"K_max_sf_100000.eps\"\n")
    sys.stdout.write("plot [2:] \"../deg_max_vsf_100000_30\", \"../deg_max_vsf_100000_theo\" w l, \"../deg_max_sf_100000_300\", 100000**(1/(x-1))\n")


    ###########################################
    #             Real networks               #
    ###########################################
    sys.stdout.write("\n###########################\n### Real-world networks ###\n###########################\n\n")

    networks = ["actors.cl", "arxivunique.cl", "cooccurrence_clem.cl", "damien.el",
                "int081099.el", "p2p_tcp.el", "protein.el", "www.el"]
    

    # Degree distributions
    sys.stdout.write("### Degre distributions\n")
    sys.stdout.write("set logscale xy\n")
    for netw in networks:
        netwn = netw.split('.')[0]
        sys.stdout.write("set output \"%s.distrib.eps\"\n"%(netwn))
        sys.stdout.write("set key top right\n")
        sys.stdout.write("plot \"../../Experiences/%s.distrib.cdf\" notitle\n\n"%netwn)
    sys.stdout.write("unset logscale xy\n\n")

    # Resilience for node attacks/failures
    sys.stdout.write("### Resilience for node attacks/failures\n")
    for netw in networks:
        netwn = netw.split('.')[0]
        sys.stdout.write("set output \"%s.sommets.eps\"\n"%(netwn))
        sys.stdout.write("set key top right\n")
        sys.stdout.write("plot [0:1] ")
        for removal in ["ps", "as"]:
            sys.stdout.write("\"../../Experiences/%s.%s\" every 4 title \"%s\", "%(netw,removal,attack_names[removal]))
        sys.stdout.write("\"../../Experiences/%s.nas\" every 4 title \"%s\"\n\n"%(netw,attack_names['nas']))
    sys.stdout.write("\n")

    # Resilience for link attacks/failures
    sys.stdout.write("### Resilience for link attacks/failures\n")
    for netw in networks:
        netwn = netw.split('.')[0]
        sys.stdout.write("set output \"%s.aretes.eps\"\n"%(netwn))
        sys.stdout.write("set key bottom left\n")
        sys.stdout.write("plot [0:1] ")
        for removal in ["psa", "pa", "asa"]:
            sys.stdout.write("\"../../Experiences/%s.%s\" every 4 title \"%s\", "%(netw,removal,attack_names[removal]))
        sys.stdout.write("\"../../Experiences/%s.naa\" every 4 title \"%s\"\n\n"%(netw,attack_names['naa']))
    sys.stdout.write("\n")

    # Resilience for random graphs
    sys.stdout.write("### Resilience for random graphs\n")
    sys.stdout.write("set output \"vsf_10000_2.5.sommets.eps\"\n")
    sys.stdout.write("set key top right\n")
    sys.stdout.write("plot [0:1] ")
    for removal in ["ps", "as"]:
        sys.stdout.write("\"../vsf_10000_2.5_%s_cc\" title \"%s\", "%(removal,attack_names[removal]))
    sys.stdout.write("\"../vsf_10000_2.5_nas_cc\" title \"%s\"\n\n"%(attack_names['nas']))

    sys.stdout.write("set output \"vsf_10000_2.5.aretes.eps\"\n")
    sys.stdout.write("set key top right\n")
    sys.stdout.write("plot [0:1] ")
    for removal in ["psa", "pa", "asa"]:
        sys.stdout.write("\"../vsf_10000_2.5_%s_cc\" title \"%s\", "%(removal,attack_names[removal]))
    sys.stdout.write("\"../vsf_10000_2.5_naa_cc\" title \"%s\"\n"%(attack_names['naa']))


